On the Dual Geometry of Laplacian Eigenfunctions

We discuss the geometry of Laplacian eigenfunctions $-\Delta \phi = \lambda \phi$ on compact manifolds $(M,g)$ and combinatorial graphs $G=(V,E)$. The 'dual' geometry of Laplacian eigenfunctions is well understood on $\mathbb{T}^d$ (identified with $\mathbb{Z}^d$) and $\mathbb{R}^n$ (which is self-dual). The dual geometry is of tremendous role in various fields of pure and applied mathematics. The purpose of our paper is to point out a notion of similarity between eigenfunctions that allows to reconstruct that geometry. Our measure of 'similarity' $ \alpha(\phi_{\lambda}, \phi_{\mu})$ between eigenfunctions $\phi_{\lambda}$ and $\phi_{\mu}$ is given by a global average of local correlations $$ \alpha(\phi_{\lambda}, \phi_{\mu})^2 = \| \phi_{\lambda} \phi_{\mu} \|_{L^2}^{-2}\int_{M}{ \left( \int_{M}{ p(t,x,y)( \phi_{\lambda}(y) - \phi_{\lambda}(x))( \phi_{\mu}(y) - \phi_{\mu}(x)) dy} \right)^2 dx},$$ where $p(t,x,y)$ is the classical heat kernel and $e^{-t \lambda} + e^{-t \mu} = 1$. This notion recovers all classical notions of duality but is equally applicable to other (rough) geometries and graphs; many numerical examples in different continuous and discrete settings illustrate the result.

==> code/AnalyticCircFourier/localCorrelationAnalyticFourier.m <==
clear all; close all; clc;

RES = 100;
t=linspace(0,2*pi*(1-1/RES),RES)';
x=cos(t);
y=sin(t);
% PLOT_FLAG=0;

% [x y z] = sphere(360);
N = RES;


A = [];
index = [];
for n=0:N-1
    Ymn = cos(n*t);
    Zmn = sin(n*t);
%         [Ymn,THETA,PHI,Xm,Ym,Zm]=spharm(n,m,RES,PLOT_FLAG);
    A = [A Zmn Ymn];
    index = [index [n;0] [n;1]];
end

A(:,1)=[];
index(:,1)=[];

A(:,N:end)=[];
index(:,N:end)=[];

%%

covar = real(A'*A);

diagCovar = diag(covar);
imagesc(covar)
% imagesc(covar);


%%
D = (index(1,:)').^2;
D(1)=eps;
% V = sparse(1:N,1:N,sqrt(sin(PHI(:))),N,N)*A;
% V = sparse(1:N,1:N,sqrt(sin(THETA(:))),N,N)*A;
% V = 1/sqrt(N) * A;
V = bsxfun(@times,A,1./sqrt(sum(A.^2,1)));

% diagV = diag(V'*V)';
% V = bsxfun(@times,V,1./sqrt(diagV));

innerProd=V'*V;
tmp=innerProd;
tmp(abs(tmp)<.3)=0;
figure
spy(tmp)

tmp=innerProd;
tmp(tmp<.3)=0;
figure
spy(tmp)

%% gaussian mollifier
% dist = squareform(pdist([x(:) y(:) z(:)]).^2);
% K = exp(-dist/.1^2);
% % K(abs(K)<.01)=0;
% DK = sum(K,2);
% imagesc(K)
% 
% % [Vmol,Dmol] = eigs(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),N/2,'SM');
% [Vmol,Dmol] = eigs(diag(DK) - K,N/2,'SM');
% Dmol = diag(Dmol);
% [~,ind]=sort(Dmol);
% Vmol = Vmol(:,ind);
% Dmol = Dmol(ind);
% Dmol(1)=eps;

%%
% numEigs = 60;
numEigs = RES-1;
% numEigs = 199;
dis = zeros(numEigs);
for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        x0 = 1./min(lambda,mu);
        options.Display='off';
        t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0,options);
%         display(t);
        
%         kirkovMat = Vmol*bsxfun(@times, exp(-t*Dmol), Vmol');

%         kirkovMat = V*bsxfun(@times, exp(-t*D), V');
%         kirkovMat = kirkovMat';
        
%         imagesc(real(kirkovMat));
%         plot(exp(-t*D))
%         colorbar;
%         drawnow();

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
    end
    display(i);
end
dis = max(dis,dis');

figure
imagesc(dis);
colorbar

print('analyticFourierDistanceMatrix','-dpng');
saveas(gcf,'analyticFourierDistanceMatrix','fig')

figure
imagesc(dis.^4);
colorbar

print('analyticFourierDistanceMatrix4power','-dpng');
saveas(gcf,'analyticFourierDistanceMatrix4power','fig')

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^4,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
a=(1:numEigs)';
b=num2str(a);
c = cellstr(b);
dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);


print('analyticFourierVaryTime4power_nolabel_3','-dpng');
saveas(gcf,'analyticFourierVaryTime4power_nolabel_3','fig')

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.01*max(range(eigV(:,1:3)));
dy = 0.04*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
i=0;
scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
hold on
c = ['1'];
text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2),eigV(index(1,:)==i,3), c);
for i=1:levels-1
    scatter3(eigV(index(1,:)==i,1)+.001*randn(2,1),eigV(index(1,:)==i,2)+eps*randn(2,1),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
%     plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
%     a=index(:,index(1,:)==i)';
%     b=num2str(a);
%     c = cellstr(b);
%     c = ['cos(' num2str(i) 'x)'];%, sin(' num2str(i) 'x)'];
    c = ['c_{' num2str(i) '}'];
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3), c);
%     c = ['sin(' num2str(i) 'x)'];
    c = ['s_{' num2str(i) '}'];
    text(eigV(index(1,:)==i,1)-dy, eigV(index(1,:)==i,2),eigV(index(1,:)==i,3), c);
end
% 
% print('analyticFourierVaryTime2power','-dpng');
% saveas(gcf,'analyticFourierVaryTime2power','fig')

%% REDONE WITH FIXED KERNEL
numEigs = floor(RES/3);
dis = zeros(numEigs);

% lambda = D(numEigs-1);
mu = D(numEigs);
lambda=mu;
x0 = 1./min(lambda,mu);

t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0);
display(t);

plot(exp(-t*D))
colorbar;
drawnow();

for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
        display(j);
    end
end
dis = max(dis,dis');



% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;
%%
[eigV,eigD] = eigs(dis.^6,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
a=(1:numEigs)';
b=num2str(a);
c = cellstr(b);
dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=0:levels-1
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    a=index(:,index(1,:)==i)';
    b=num2str(a);
    c = cellstr(b);
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end

print('analyticFourierFixedTime6power','-dpng');
saveas(gcf,'analyticFourierFixedTime6power','fig')

==> code/AnalyticRectangle/localCorrelationRectangle.m <==
clear all; close all; clc;

% RES = [181,181];
sideL=4;
RES = [10+1,sideL*10+1];
% RES = [10,sideL*10];
% PLOT_FLAG=0;

x=linspace(0,sideL*(1-1/RES(2)),RES(2));
y=linspace(0,1-1/RES(1),RES(1));
[X,Y] = meshgrid(x,y);

% [x y z] = sphere(360);
N = prod(RES);

numEigGroups = ceil(sqrt(2*N));
numEigGroupsX=40;
numEigGroupsY=10;
% numEigGroups = 5;

A=[];
index=[];
for n=1:numEigGroupsY
    for m=1:numEigGroupsX
        Ymn = sin(pi*n*Y(:)).*sin((pi*m/sideL)*X(:));
        A = [A Ymn];
        index = [index [n;m]];
    end
end

% Ymn=[];
% for n=1:numEigGroups-1
%     Ymn = [Ymn sin(pi*n*y(:))];
% end
% Xmn=[];
% for n=1:numEigGroups-1
%    for m=1:sideL
%         Xmn = [Xmn sin((pi*n+pi*m/sideL)*x(:))];
%    end
% end

% A = [];
% index = [];
% for i=1:size(Ymn,2)
%     for j=1:size(Xmn,2)
%         tmp = Xmn(:,j)*Ymn(:,i)';
%         A = [A tmp(:)];
%         index = [index [i-1;j-1]];
%     end
% end
    

% 
% A(:,N+1:end)=[];
% index(:,N+1:end)=[];


%%
D = ((index(1,:)-1)').^2+((index(2,:)-1)'/sideL).^2;

[~,ind]=sort(D);
D=D(ind);
A=A(:,ind);
index=index(:,ind);
D(1)=eps;

V = bsxfun(@times,1./sqrt(sum(A.^2,1)), A);

% diagV = diag(V'*V)';
% V = bsxfun(@times,V,1./sqrt(diagV));

innerProd=V'*V;
tmp=innerProd;
tmp(abs(tmp)<.3)=0;
figure
spy(tmp)

tmp=innerProd;
tmp(tmp<.3)=0;
figure
spy(tmp)

%% gaussian mollifier
% dist = squareform(pdist([x(:) y(:) z(:)]).^2);
% K = exp(-dist/.1^2);
% % K(abs(K)<.01)=0;
% DK = sum(K,2);
% imagesc(K)
% 
% % [Vmol,Dmol] = eigs(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),N/2,'SM');
% [Vmol,Dmol] = eigs(diag(DK) - K,N/2,'SM');
% Dmol = diag(Dmol);
% [~,ind]=sort(Dmol);
% Vmol = Vmol(:,ind);
% Dmol = Dmol(ind);
% Dmol(1)=eps;

%%
numEigs = size(V,2);
dis = zeros(numEigs);
for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        x0 = 1./max(lambda,mu);
        options.Display='off';
        t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0,options);
%         display(t);
        
%         kirkovMat = Vmol*bsxfun(@times, exp(-t*Dmol), Vmol');

%         kirkovMat = V*bsxfun(@times, exp(-t*D), V');
%         kirkovMat = kirkovMat';
        
%         imagesc(real(kirkovMat));
%         plot(exp(-t*D))
%         colorbar;
%         drawnow();

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
    end
    display(i)
end
dis = max(dis,dis');

index = index(:,1:numEigs);

% 
% figure
% imagesc(dis)
% colorbar
% print('analyticRectangleDistanceMatrixVaryTime','-dpng');
% saveas(gcf,'analyticRectangleDistanceMatrixVaryTime','fig')
% 
% figure
% imagesc(dis.^4)
% colorbar
% print('analyticRectangleDistanceMatrixVaryTime4power','-dpng');
% saveas(gcf,'analyticRectangleDistanceMatrixVaryTime4power','fig')


% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^2,min(10,size(dis,1)),'LM');
eigV = -eigV;
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('analyticRectangleVaryTime2power_nolabel','-dpng');
saveas(gcf,'analyticRectangleVaryTime2power_nolabel','fig')

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=1:levels
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),50,find(index(1,:)==i),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    colorbar
%     a=index(:,index(1,:)==i)';
%     b=num2str(a);
%     c = cellstr(b);
%     text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end

% print('analyticRectangleVaryTime2power_4','-dpng');
% saveas(gcf,'analyticRectangleVaryTime2power_4','fig')


%% REDONE WITH FIXED KERNEL
numEigs = 200;
dis = zeros(numEigs);

lambda = D(10);
mu = D(11);
x0 = 1./min(lambda,mu);

t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0);
display(t);

plot(exp(-t*D))
colorbar;
drawnow();

for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
        display(j);
    end
end
dis = max(dis,dis');

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^2,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=1:levels
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    a=index(:,index(1,:)==i)';
    b=num2str(a);
    c = cellstr(b);
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end

print('analyticRectangleFixedTime1power','-dpng');
saveas(gcf,'analyticRectangleFixedTime1power','fig')


%%
[eigV,eigD] = eigs(dis.^1,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
a=(1:numEigs)';
b=num2str(a);
c = cellstr(b);
dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);
%%
figure
% scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,'filled')
scatter3([],[],[],[]);
% colorbar
hold on

% Draw image
for i=1:5
%     ind1 = find(index(1,:)==i,1,'first');
    ind1 = find(index(1,:)==i);
    for j=1:10
%     ind2 = find(index(1,:)==i);
%     ind2 = ind2(end/2);
    data = bsxfun(@plus,bsxfun(@times,[1,1],.25*[-X(:) Y(:)]),eigV(ind1(j),[1,2]));
%     scatter3(data(:,1),data(:,2),(eigV(ind1(j),3)-.002)*ones(size(data,1),1),10,V(:,ind1(j))/max(abs(V(:,ind1(j)))),'filled')
    scatter3(data(:,1),data(:,2),-ind1(j)*ones(size(data,1),1),10,V(:,ind1(j))/max(abs(V(:,ind1(j)))),'filled')

%     data = bsxfun(@plus,bsxfun(@times,[1,1],.01*[-X(:) Y(:)]),eigV(ind2,[1,2]));
%     scatter3(data(:,1),data(:,2),(eigV(ind2,3)-.002)*ones(size(data,1),1),20,V(:,ind2)/max(abs(V(:,ind2))),'filled')
    end
end

% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);


==> code/AnalyticSphHar/generateSSH.m <==
function A = generateSSH(n,m,RES,RorS)

if RorS
    type='R';
else
    type='S';
end

if 1
    shape='sphere';
elseif 1
    shape='ellipsoid';
elseif 1
    shape='classic';
elseif 1
    shape='sphere3d';
end

if 0
    sign='yes';
else
    sign='no';
end

cla
A=Show_SSHarmonic(type,n,m,RES,shape,sign);


end

function [ DATAMATRIX ] = Show_SSHarmonic(type,n,m,RES,projection,sign_change)
% theta=0:0.5:180;
theta=linspace(0,180,RES(1));
phi=theta-90;
% lamda=-180:1:180;
lamda=linspace(-180,180,RES(2));
[LAMDA,THETA]=meshgrid(lamda,theta);
[LAMDA,PHI]=meshgrid(lamda,phi);
[max_i, max_j]=size(LAMDA);
DATA=zeros(max_i,max_j);
DATA2=zeros(max_i,max_j);

x=zeros(max_i,max_j);
y=zeros(max_i,max_j);
z=zeros(max_i,max_j);
for i=1:max_i
    for j=1:max_j
        if strcmp(type,'R')==1
            DATA(i,j)=SSHarmonic_R(n,m,THETA(i,j)*pi/180,LAMDA(i,j)*pi/180);
        elseif strcmp(type,'S')==1
            DATA(i,j)=SSHarmonic_S(n,m,THETA(i,j)*pi/180,LAMDA(i,j)*pi/180);
        end
        if DATA(i,j)>0
            DATA2(i,j)=1;
        elseif DATA(i,j)<0
            DATA2(i,j)=-1;
        else
            DATA2(i,j)=0;
        end
    end
end

if strcmp(sign_change,'yes')
    DATAMATRIX = DATA2;
else
    DATAMATRIX = DATA;
end

if nargin==3
    [x y z]=sphere(360);
    surf(x,y,z,DATA);
    axis equal
    shading interp
elseif nargin==4
    if strcmp(projection,'ellipsoid')==1
        [x y z]=ellipsoid(0,0,0,1,1,0.8,360);
        surf(x,y,z,DATA)
        axis equal
        shading interp
        colormap jet
    elseif strcmp(projection,'sphere')==1
        [x y z]=sphere(360);
        surf(x,y,z,DATA);
        axis equal
        shading interp
        colormap jet
    elseif strcmp(projection,'classic')==1
        for i=1:max_i
            for j=1:max_j
                [x(i,j),y(i,j),z(i,j)]=sph2cart(LAMDA(i,j)*pi/180,PHI(i,j)*pi/180,abs(DATA(i,j)));
            end
        end
        surf(x,y,z,DATA)
        axis equal
        shading interp
        colormap jet
    elseif strcmp(projection,'sphere3d')==1
        max_DATA=max(max(DATA));
        for i=1:max_i
            for j=1:max_j
                [x(i,j),y(i,j),z(i,j)]=sph2cart(LAMDA(i,j)*pi/180,PHI(i,j)*pi/180,max_DATA+DATA(i,j));
            end
        end
        surf(x,y,z,DATA)
        axis equal
        shading interp
        colormap jet
    end
elseif nargin==5
    if strcmp(projection,'ellipsoid')==1
        if strcmp(sign_change,'yes')==1
            [x y z]=ellipsoid(0,0,0,1,1,0.8,360);
            surf(x,y,z,DATA2)
            axis equal
            shading flat
            colormap gray
        elseif strcmp(sign_change,'no')==1
            [x y z]=ellipsoid(0,0,0,1,1,0.8,360);
            surf(x,y,z,DATA)
            axis equal
            shading interp
            colormap jet
        end
    elseif strcmp(projection,'sphere')==1
        if strcmp(sign_change,'yes')==1
            [x y z]=sphere(360);
            surf(x,y,z,DATA2);
            axis equal
            shading flat
            colormap gray
        elseif strcmp(sign_change,'no')==1
            [x y z]=sphere(360);
            %figure
            surf(x,y,z,DATA);
            axis equal
            shading interp
            colormap jet
        end
    elseif strcmp(projection,'classic')==1
        if strcmp(sign_change,'yes')==1
            for i=1:max_i
                for j=1:max_j
                    [x(i,j),y(i,j),z(i,j)]=sph2cart(LAMDA(i,j)*pi/180,PHI(i,j)*pi/180,abs(DATA(i,j)));
                end
            end
            surf(x,y,z,DATA2);
            axis equal
            shading flat
            colormap gray
        elseif strcmp(sign_change,'no')==1
            for i=1:max_i
                for j=1:max_j
                    [x(i,j),y(i,j),z(i,j)]=sph2cart(LAMDA(i,j)*pi/180,PHI(i,j)*pi/180,abs(DATA(i,j)));
                end
            end
            surf(x,y,z,DATA);
            axis equal
            shading interp
            colormap jet
        end
    elseif strcmp(projection,'sphere3d')==1
        if strcmp(sign_change,'yes')==1
            max_DATA=max(max(DATA));
            for i=1:max_i
                for j=1:max_j
                    [x(i,j),y(i,j),z(i,j)]=sph2cart(LAMDA(i,j)*pi/180,PHI(i,j)*pi/180,max_DATA+DATA(i,j));
                end
            end
            surf(x,y,z,DATA2);
            axis equal
            shading flat
            colormap gray
        elseif strcmp(sign_change,'no')==1
            max_DATA=max(max(DATA));
            for i=1:max_i
                for j=1:max_j
                    [x(i,j),y(i,j),z(i,j)]=sph2cart(LAMDA(i,j)*pi/180,PHI(i,j)*pi/180,max_DATA+DATA(i,j));
                end
            end
            surf(x,y,z,DATA);
            axis equal
            shading interp
            colormap jet
        end
    end
end
if strcmp(type,'R')==1
    title(strcat('R','(',num2str(n),',',num2str(m),')'),'FontWeight','bold','FontSize',18);
elseif strcmp(type,'S')==1
    title(strcat('S','(',num2str(n),',',num2str(m),')'),'FontWeight','bold','FontSize',18);
end
axis off
%colorbar
if strcmp(type,'R')==1
    output=strcat('Spherical Harmonic: ','R','(',num2str(n),',',num2str(m),') ','computation DONE!');
elseif strcmp(type,'S')==1
    output=strcat('Spherical Harmonic: ','S','(',num2str(n),',',num2str(m),') ','computation DONE!');
end
end

function [ output ] = SSHarmonic_R(n,m,theta,lamda)
output = NLegendre_Fun(n, m, cos(theta)) * cos(m * lamda);
end

function [ output ] = SSHarmonic_S(n,m,theta,lamda)
output = NLegendre_Fun(n, m, cos(theta)) * sin(m * lamda);
end

function [output] = NLegendre_Fun(n,m,t)
output=zeros(n+1,m+1);
output(1,1)=1;
output(2,1)=sqrt(3)*t;
output(2,2)=sqrt(3)*sqrt(1-t^2);

%Recursively compute the elements of the diagonal until degree m
for i=3:m+1
    nn=i-1;
    output(i,i)=sqrt((2*nn+1)/(2*nn))*sqrt(1-t^2)*output(i-1,i-1);
end

%Recursively compute P(m+1,m)
if n>m
    nn=m+1;
    output(m+2,m+1)=sqrt(2*nn+1)*t*output(m+1,m+1);
end

%Recursively compute P(n,m)
if n>m+1
    for i=m+3:n+1
        nn=i-1;
        output(i,m+1)=sqrt(((2*nn-1)*(2*nn+1))/((nn-m)*(nn+m)))*t*output(i-1,m+1) - sqrt(((2*nn+1)*(nn+m-1)*(nn-m-1))/((2*nn-3)*(nn+m)*(nn-m)))*output(i-2,m+1);
    end
end

output=output(n+1,m+1);
end


==> code/AnalyticSphHar/localCorrelationSphericalHarmonic.m <==
clear all; close all; clc;

RES = [181,181];
% RES = [55,55];
% RES=[25 25];
% PLOT_FLAG=0;

[x y z]=sphere(RES(1)-1);

% [x y z] = sphere(360);
N = size(x(:),1);

numEigGroups = ceil(sqrt(2*N));
numEigGroups=40;
% numEigGroups = 5;

A = [];
index = [];
for n=0:numEigGroups-1
    for m=n:-1:1
        Ymn=generateSSH(n,m,RES,0);
%         [Ymn,THETA,PHI,Xm,Ym,Zm]=spharm(n,m,RES,PLOT_FLAG);
        A = [A Ymn(:)];
        index = [index [n;-m]];
    end
    for m=0:n
        Ymn=generateSSH(n,m,RES,1);
%         [Ymn,THETA,PHI,Xm,Ym,Zm]=spharm(n,m,RES,PLOT_FLAG);
        A = [A Ymn(:)];
        index = [index [n;m]];
    end
end

A(:,N+1:end)=[];
index(:,N+1:end)=[];

%%

theta=linspace(0,180,RES(1));
phi=theta-90;
% lamda=-180:1:180;
lamda=linspace(-180,180,RES(2));
[LAMDA,THETA]=meshgrid(lamda,theta);
[LAMDA,PHI]=meshgrid(lamda,phi);

THETA = THETA/180*pi;
PHI = PHI/180*pi;
% covar = real(A'*A);
% covar = real(A'*sparse(1:N,1:N,sin(PHI(:)),N,N)*A);

dOmega = sin(THETA(:))*(theta(2)-theta(1))*pi/180*(phi(2)-phi(1))*pi/180;

covar = real(A'*sparse(1:N,1:N,dOmega,N,N)*A);

diagCovar = diag(covar);
imagesc(covar)
% imagesc(covar);


%%
D = (index(1,:).*(index(1,:)+1))';
D(1)=eps;
% V = sparse(1:N,1:N,sqrt(sin(PHI(:))),N,N)*A;
% V = sparse(1:N,1:N,sqrt(sin(THETA(:))),N,N)*A;
V = 1/sqrt(2*pi) * A;
% V = bsxfun(@times, A, 1./sqrt(sum(A.^2,1)));

% diagV = diag(V'*V)';
% V = bsxfun(@times,V,1./sqrt(diagV));

innerProd=V'*sparse(1:N,1:N,dOmega,N,N)*V;
tmp=innerProd;
tmp(abs(tmp)<.3)=0;
figure
spy(tmp)

tmp=innerProd;
tmp(tmp<.3)=0;
figure
spy(tmp)

%% gaussian mollifier
% dist = squareform(pdist([x(:) y(:) z(:)]).^2);
% K = exp(-dist/.1^2);
% % K(abs(K)<.01)=0;
% DK = sum(K,2);
% imagesc(K)
% 
% % [Vmol,Dmol] = eigs(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),N/2,'SM');
% [Vmol,Dmol] = eigs(diag(DK) - K,N/2,'SM');
% Dmol = diag(Dmol);
% [~,ind]=sort(Dmol);
% Vmol = Vmol(:,ind);
% Dmol = Dmol(ind);
% Dmol(1)=eps;

%%
% numEigs = 55;
numEigs = sum(index(1,:)<=15);
dis = zeros(numEigs);
for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        x0 = 1./min(lambda,mu);
        options.Display='off';
        t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0,options);
%         display(t);
        
%         kirkovMat = Vmol*bsxfun(@times, exp(-t*Dmol), Vmol');

%         kirkovMat = V*bsxfun(@times, exp(-t*D), V');
%         kirkovMat = kirkovMat';
        
%         imagesc(real(kirkovMat));
%         plot(exp(-t*D))
%         colorbar;
%         drawnow();

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*sparse(1:N,1:N,dOmega,N,N)*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
    end
    display(i)
end
dis = max(dis,dis');


figure
imagesc(dis);
colorbar

print('analyticSphHarDistanceMatrix_full','-dpng');
saveas(gcf,'analyticSphHarDistanceMatrix_full','fig')

figure
imagesc(dis.^4);
colorbar

print('analyticSphHarDistanceMatrix4power_full','-dpng');
saveas(gcf,'analyticSphHarDistanceMatrix4power_full','fig')

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^2,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
a=(1:numEigs)';
b=num2str(a);
c = cellstr(b);
dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=0:levels-1
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    a=index(:,index(1,:)==i)';
    b=num2str(a);
    c = cellstr(b);
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end

print('analyticSphHarVaryTime2power_full','-dpng');
saveas(gcf,'analyticSphHarVaryTime2power_full','fig')



%% REDONE WITH FIXED KERNEL
numEigs = 15*16/2;
dis = zeros(numEigs);

lambda = D(54);
mu = D(55);
x0 = 1./min(lambda,mu);

t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0);
display(t);

plot(exp(-t*D))
colorbar;
drawnow();

for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*sparse(1:N,1:N,dOmega,N,N)*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
        display(j);
    end
end
dis = max(dis,dis');


figure
imagesc(dis);
colorbar

print('analyticSphHarDistanceMatrixFixedTime','-dpng');
saveas(gcf,'analyticSphHarDistanceMatrixFixedTime','fig')

figure
imagesc(dis.^4);
colorbar

print('analyticSphHarDistanceMatrixFixedTime4power','-dpng');
saveas(gcf,'analyticSphHarDistanceMatrixFixedTime4power','fig')

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^1,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
a=(1:numEigs)';
b=num2str(a);
c = cellstr(b);
dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[])
hold on
for i=0:levels-1
    degrees = index(2,index(1,:)==i)/(i+eps);
    ind = find(index(1,:)==i);
    scatter3(eigV(ind(1:i),1),eigV(ind(1:i),2),eigV(ind(1:i),3),25,degrees(1:i),'filled')
 
    scatter3(eigV(ind(i+1:end),1),eigV(ind(i+1:end),2),eigV(ind(i+1:end),3),35,degrees(i+1:end),'LineWidth',3)
    [~,tmp] = sort(index(2,ind));
    ind = ind(tmp);
    plot3(eigV(ind,1),eigV(ind,2),eigV(ind,3),'LineWidth',2,'MarkerSize',1)
%     a=index(2,index(1,:)==i)';
%     b=num2str(a);
%     c = cellstr(b);
%     text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end
% 
% print('analyticSphHarFixedTime1power','-dpng');
% saveas(gcf,'analyticSphHarFixedTime1power','fig')

==> code/EmpiricalRandomCrossGrid/localCorrelationEmpiricalRandomCrossGrid.m <==
clear all; close all; clc;

N = 1000;
p=.2;

K1=zeros(N/10);
for i=1:N/10
    K1(i,i+1:end) = double(rand(1,N/10-i)<p);
end
K1=max(K1,K1');
K1 = repmat(K1,10,10);

X = [];
for i=1:10
    X = [X; (i-1)/10*ones(N/10,1)];
end
K2 = exp(-squareform(pdist(X).^2)/.1^2);


K = K1.*K2;
DK = sum(K,2);

% [V,D] = eigs(diag(DK)-K,500,'SM');
% [V,D] = eigs(eye(N)-diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),500,'SM');
[V,D] = eig(eye(N)-diag(DK.^(-1/2))*K*diag(DK.^(-1/2)));


D = diag(D);
[~,ind] = sort(D);
D=D(ind);
V=V(:,ind);

index = [D';1:N];


%%
D = index(1,:)';
D(1)=eps;

[~,ind]=sort(D);
D=D(ind);
V=V(:,ind);
index=index(:,ind);

% diagV = diag(V'*V)';
% V = bsxfun(@times,V,1./sqrt(diagV));

innerProd=V'*V;
tmp=innerProd;
tmp(abs(tmp)<.3)=0;
figure
spy(tmp)

tmp=innerProd;
tmp(tmp<.3)=0;
figure
spy(tmp)

%% gaussian mollifier
% dist = squareform(pdist([x(:) y(:) z(:)]).^2);
% K = exp(-dist/.1^2);
% % K(abs(K)<.01)=0;
% DK = sum(K,2);
% imagesc(K)
% 
% % [Vmol,Dmol] = eigs(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),N/2,'SM');
% [Vmol,Dmol] = eigs(diag(DK) - K,N/2,'SM');
% Dmol = diag(Dmol);
% [~,ind]=sort(Dmol);
% Vmol = Vmol(:,ind);
% Dmol = Dmol(ind);
% Dmol(1)=eps;

%%
numEigs = 1000;
dis = zeros(numEigs);
for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        x0 = 1./max(lambda,mu);
        
        options.Display='off';
        
        t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0,options);
%         display(t);
        
%         kirkovMat = Vmol*bsxfun(@times, exp(-t*Dmol), Vmol');

%         kirkovMat = V*bsxfun(@times, exp(-t*D), V');
%         kirkovMat = kirkovMat';
        
%         imagesc(real(kirkovMat));
%         plot(exp(-t*D))
%         colorbar;
%         drawnow();

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
    end
    display(i);
end
dis = max(dis,dis');

% index = index(:,1:numEigs);

figure
imagesc(dis)
colorbar
print('empiricalRandomCrossGridDistanceMatrixVaryTime_repeatGraph','-dpng')
saveas(gcf,'empiricalTensorProductDistanceMatrixVaryTime_repeatGraph','fig')

figure
imagesc(dis.^4)
colorbar
print('empiricalRandomCrossGridDistanceMatrixVaryTime4power_repeatGraph','-dpng')
saveas(gcf,'empiricalRandomCrossGridDistanceMatrixVaryTime4power_repeatGraph','fig')

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^1,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,2),eigV(:,3),eigV(:,4),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('empiricalRandomCrossGridVaryTime1power_repeatGraph_234','-dpng')
saveas(gcf,'empiricalRandomCrossGridVaryTime1power_repeatGraph_234','fig')

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=1:levels
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    a=index(:,index(1,:)==i)';
    b=num2str(a);
    c = cellstr(b);
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end




%% REDONE WITH FIXED KERNEL
numEigs = 400;
dis = zeros(numEigs);

lambda = D(20);
mu = D(21);
x0 = 1./min(lambda,mu);

t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0);
display(t);

plot(exp(-t*D))
colorbar;
drawnow();

for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
        display(j);
    end
end
dis = max(dis,dis');
index = index(:,1:numEigs);

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^4,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('empiricalRectanglePerturbedFixedTime4power','-dpng')
saveas(gcf,'empiricalRectanglePerturbedFixedTime4power','fig')

%%
point = 750;
distances = squareform(pdist(eigV(:,1:3)));
figure
plot(distances(point,:))
pause
[~,ind]=sort(distances(point,:));
for i=1:N
    scatter(X(:,end),V(:,ind(i)),'o')
    title(num2str(ind(i)));
    pause
end

==> code/EmpiricalRandomGraph/localCorrelationEmpiricalRandomGraph.m <==
clear all; close all; clc;

N = 1000;
p=.2;

K=zeros(N);
for i=1:N
    K(i,i+1:end) = double(rand(1,N-i)<p);
end
K=max(K,K');

DK = sum(K,2);

% [V,D] = eigs(diag(DK)-K,500,'SM');
[V,D] = eig(diag(DK)-K);
% [V,D] = eig(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)));

D = diag(D);
[~,ind] = sort(D);
D=D(ind);
V=V(:,ind);

index = [D';1:N];


%%
D = index(1,:)';
D(1)=eps;

[~,ind]=sort(D);
D=D(ind);
V=V(:,ind);
index=index(:,ind);

% diagV = diag(V'*V)';
% V = bsxfun(@times,V,1./sqrt(diagV));

innerProd=V'*V;
tmp=innerProd;
tmp(abs(tmp)<.3)=0;
figure
imagesc(innerProd);

tmp=innerProd;
tmp(tmp<.3)=0;
figure
spy(tmp)

%% gaussian mollifier
% dist = squareform(pdist([x(:) y(:) z(:)]).^2);
% K = exp(-dist/.1^2);
% % K(abs(K)<.01)=0;
% DK = sum(K,2);
% imagesc(K)
% 
% % [Vmol,Dmol] = eigs(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),N/2,'SM');
% [Vmol,Dmol] = eigs(diag(DK) - K,N/2,'SM');
% Dmol = diag(Dmol);
% [~,ind]=sort(Dmol);
% Vmol = Vmol(:,ind);
% Dmol = Dmol(ind);
% Dmol(1)=eps;

%%
numEigs = 1000;
dis = zeros(numEigs);
for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        x0 = 1./min(lambda,mu);
        options.Display='off';
        t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0,options);
%         display(t);
        
%         kirkovMat = Vmol*bsxfun(@times, exp(-t*Dmol), Vmol');

%         kirkovMat = V*bsxfun(@times, exp(-t*D), V');
%         kirkovMat = kirkovMat';
        
%         imagesc(real(kirkovMat));
%         plot(exp(-t*D))
%         colorbar;
%         drawnow();

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
    end
    display(i);
end
dis = max(dis,dis');

index = index(:,1:numEigs);


figure
imagesc(dis)
colorbar
print('empiricalRandomGraphDistanceMatrixVaryTime_unnormalized','-dpng');
saveas(gcf,'empiricalRandomGraphDistanceMatrixVaryTime_unnormalized','fig')

figure
imagesc(dis.^4)
colorbar
print('empiricalRandomGraphDistanceMatrixVaryTime4power_unnormalized','-dpng');
saveas(gcf,'empiricalRandomGraphDistanceMatrixVaryTime4power_unnormalized','fig')

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^1,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('empiricalRandomGraphVaryTime1power_unnormalized','-dpng');
saveas(gcf,'empiricalRandomGraphVaryTime1power_un normalized','fig')

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=1:levels
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    a=index(:,index(1,:)==i)';
    b=num2str(a);
    c = cellstr(b);
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end




%% REDONE WITH FIXED KERNEL
numEigs = 200;
dis = zeros(numEigs);

lambda = D(2);
mu = D(3);
x0 = 1./min(lambda,mu);

t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0);
display(t);

plot(exp(-t*D))
colorbar;
drawnow();

for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
        display(j);
    end
end
dis = max(dis,dis');
index = index(:,1:numEigs);

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

figure
imagesc(dis)
colorbar
print('empiricalRandomGraphDistanceMatrixFixedTime','-dpng');
saveas(gcf,'empiricalRandomGraphDistanceMatrixFixedTime','fig')

figure
imagesc(dis.^4)
colorbar
print('empiricalRandomGraphDistanceMatrixFixedTime4power','-dpng');
saveas(gcf,'empiricalRandomGraphDistanceMatrixFixedTime4power','fig')

%%
[eigV,eigD] = eigs(dis.^4,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('empiricalRandomGraphFixedTime4power','-dpng');
saveas(gcf,'empiricalRandomGraphFixedTime4power','fig')

==> code/EmpiricalTensorProduct/localCorrelationEmpiricalRectanglePerturbed.m <==
clear all; close all; clc;

% RES = [181,181];
RES = [100,10];
% PLOT_FLAG=0;
d = 10;
% Xpart = sqrt(.1/d)*randn(RES(1),d);
Xpart = sqrt(.1)*randn(RES(1),d);
X = [];
for i=1:RES(2)
    X = [X; [Xpart (i-1)/10*ones(RES(1),1)]];
end

% [x y z] = sphere(360);
N = size(X,1);

dist = squareform(pdist(X));
K = exp(-dist.^2/(.2)^2);
DK = sum(K,2);

% [V,D] = eigs(diag(DK)-K,500,'SM');
% [V,D] = eigs(eye(N)-diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),500,'SM');
[V,D] = eig(eye(N)-diag(DK.^(-1/2))*K*diag(DK.^(-1/2)));


D = diag(D);
[~,ind] = sort(D);
D=D(ind);
V=V(:,ind);

index = [D';1:N];


%%
D = index(1,:)';
D(1)=eps;

[~,ind]=sort(D);
D=D(ind);
V=V(:,ind);
index=index(:,ind);

% diagV = diag(V'*V)';
% V = bsxfun(@times,V,1./sqrt(diagV));

innerProd=V'*V;
tmp=innerProd;
tmp(abs(tmp)<.3)=0;
figure
spy(tmp)

tmp=innerProd;
tmp(tmp<.3)=0;
figure
spy(tmp)

%% gaussian mollifier
% dist = squareform(pdist([x(:) y(:) z(:)]).^2);
% K = exp(-dist/.1^2);
% % K(abs(K)<.01)=0;
% DK = sum(K,2);
% imagesc(K)
% 
% % [Vmol,Dmol] = eigs(eye(N) - diag(DK.^(-1/2))*K*diag(DK.^(-1/2)),N/2,'SM');
% [Vmol,Dmol] = eigs(diag(DK) - K,N/2,'SM');
% Dmol = diag(Dmol);
% [~,ind]=sort(Dmol);
% Vmol = Vmol(:,ind);
% Dmol = Dmol(ind);
% Dmol(1)=eps;

%%
numEigs = 1000;
dis = zeros(numEigs);
for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        x0 = 1./max(lambda,mu);
        
        options.Display='off';
        
        t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0,options);
%         display(t);
        
%         kirkovMat = Vmol*bsxfun(@times, exp(-t*Dmol), Vmol');

%         kirkovMat = V*bsxfun(@times, exp(-t*D), V');
%         kirkovMat = kirkovMat';
        
%         imagesc(real(kirkovMat));
%         plot(exp(-t*D))
%         colorbar;
%         drawnow();

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
    end
    display(i);
end
dis = max(dis,dis');

index = index(:,1:numEigs);

figure
imagesc(dis)
colorbar
print('empiricalTensorProductDistanceMatrixVaryTime_largeVar','-dpng')
saveas(gcf,'empiricalTensorProductDistanceMatrixVaryTime_largeVar','fig')

figure
imagesc(dis.^4)
colorbar
print('empiricalTensorProductDistanceMatrixVaryTime4power_largeVar','-dpng')
saveas(gcf,'empiricalTensorProductDistanceMatrixVaryTime4power_largeVar','fig')

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^1,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('empiricalTensorProductVaryTime1power_largeVar','-dpng')
saveas(gcf,'empiricalTensorProductVaryTime1power_largeVar','fig')

%%
levels = length(unique(index(1,1:numEigs)));
dx = 0.001*max(range(eigV(:,1:3)));
figure
scatter3([],[],[],[])
hold on
for i=1:levels
    scatter3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),20,i*ones(sum(index(1,:)==i),1),'filled')
    plot3(eigV(index(1,:)==i,1),eigV(index(1,:)==i,2),eigV(index(1,:)==i,3),'LineWidth',2)
    a=index(:,index(1,:)==i)';
    b=num2str(a);
    c = cellstr(b);
    text(eigV(index(1,:)==i,1)+dx, eigV(index(1,:)==i,2)+dx,eigV(index(1,:)==i,3)+dx, c);
end




%% REDONE WITH FIXED KERNEL
numEigs = 400;
dis = zeros(numEigs);

lambda = D(20);
mu = D(21);
x0 = 1./min(lambda,mu);

t = fminunc(@(t) abs(exp(-t*lambda) + exp(-t*mu) - 1),x0);
display(t);

plot(exp(-t*D))
colorbar;
drawnow();

for i=1:numEigs
    for j=i:numEigs
        
        lambda = D(i);
        mu = D(j);
%         lambda = Dmol(i);
%         mu = Dmol(j);

        
        hadamardProd = V(:,i).*V(:,j);
        
%         heatEvolution = kirkovMat*hadamardProd;
%         heatEvolution = kirkovMat*sparse(1:N,1:N,dOmega,N,N)*hadamardProd;
        heatEvolution = V*(bsxfun(@times, exp(-t*D), V')*hadamardProd);
        dis(i,j) = norm(heatEvolution)/norm(hadamardProd);
        display(j);
    end
end
dis = max(dis,dis');
index = index(:,1:numEigs);

% D(1)=[];
% V(:,1)=[];
% dis(1,:)=[];
% dis(:,1)=[];
% numEigs = numEigs-1;

%%
[eigV,eigD] = eigs(dis.^4,min(10,size(dis,1)),'LM');
figure
scatter3(eigV(:,1),eigV(:,2),eigV(:,3),20,1:numEigs,'filled')
colorbar
% a=(1:numEigs)';
% b=num2str(a);
% c = cellstr(b);
% dx = 0.001*max(range(eigV(:,1:3))); dy = 0.001*max(range(eigV(:,1:3)));
% text(eigV(:,1)+dx, eigV(:,2)+dy,eigV(:,3)+dy, c);

print('empiricalRectanglePerturbedFixedTime4power','-dpng')
saveas(gcf,'empiricalRectanglePerturbedFixedTime4power','fig')

%%
point = 750;
distances = squareform(pdist(eigV(:,1:3)));
figure
plot(distances(point,:))
pause
[~,ind]=sort(distances(point,:));
for i=1:N
    scatter(X(:,end),V(:,ind(i)),'o')
    title(num2str(ind(i)));
    pause
end
